Domain Generalization Guided by Gradient Signal to Noise Ratio of Parameters

Overfitting to the source domain is a common issue in gradient-based training of deep neural networks. To compensate for the over-parameterized models, numerous regularization techniques have been introduced such as those based on dropout. While these methods achieve significant improvements on classical benchmarks such as ImageNet, their performance diminishes with the introduction of domain shift in the test set i.e. when the unseen data comes from a significantly different distribution. In this paper, we move away from the classical approach of Bernoulli sampled dropout mask construction and propose to base the selection on gradient-signal-to-noise ratio (GSNR) of network's parameters. Specifically, at each training step, parameters with high GSNR will be discarded. Furthermore, we alleviate the burden of manually searching for the optimal dropout ratio by leveraging a meta-learning approach. We evaluate our method on standard domain generalization benchmarks and achieve competitive results on classification and face anti-spoofing problems.

==> list_sup/dropblock_gsnr.py <==
def drop_block2d_gsnr(
        input: Tensor, grads: Tensor, p: float, p_gsnr: float, block_size: int,
        inplace: bool = False, eps: float = 1e-06, training: bool = True
) -> Tensor:
    """
    Args:
        input (Tensor[N, C, H, W]): The input tensor or 4-dimensions with the first one
                    being its batch i.e. a batch with ``N`` rows.
        grads (Tensor[N, C, H, W]): Gradients of the loss function with respect to 
                    the input tensor.
        p (float): Probability of an element to be dropped.
        p_gsnr (float): Probability of dropout to be applied.
        block_size (int): Size of the block to drop.
        inplace (bool): If set to ``True``, will do this operation in-place. Default: ``False``.
        eps (float): A value added to the denominator for numerical stability. Default: 1e-6.
        training (bool): apply dropblock if is ``True``. Default: ``True``.

    Returns:
        Tensor[N, C, H, W]: The randomly zeroed tensor after dropblock.
    """
    def calc_gsnr(grads, eps=10**-7):
        ''' computes batch-wise gsnr '''
        grads_mean = grads.reshape(grads.shape[0], -1).mean(dim=0)
        grads_var = grads.reshape(grads.shape[0], -1).var(dim=0)
        gsnr = grads_mean**2/(grads_var+eps)
        return gsnr

    if p < 0.0 or p > 1.0:
        raise ValueError(f"drop probability has to be between 0 and 1, but got {p}.")
    if input.ndim != 4:
        raise ValueError(f"input should be 4 dimensional. Got {input.ndim} dimensions.")
    if not training or p == 0.0:
        return input

    assert grads.shape == input.shape
    N, C, H, W = input.size()
    block_size = min(block_size, W, H)

    gamma = (p * H * W) / ((block_size**2) * ((H - block_size + 1) * (W - block_size + 1)))
    gsnr = calc_gsnr(grads).reshape(grads.shape[1:]).unsqueeze(dim=0)
    thresh_idx = C*(H - block_size + 1) * (W - block_size + 1) * gamma * block_size**2
    thresh_idx = int(thresh_idx) 
    thresh_val = torch.sort(gsnr.flatten(), descending=True)[0][thresh_idx]
    window_size = H - block_size + 1
    noise = gsnr[:,:,block_size-1:block_size-1+window_size,block_size-1:block_size-1+window_size]
    noise = (noise >= thresh_val)*1.0
    assert noise.shape == (N//N, C, H - block_size + 1, W - block_size + 1)
    
    noise_gsnr = torch.empty((1, C, H - block_size + 1, W - block_size + 1),
        dtype=input.dtype, device=input.device)
    noise_gsnr.bernoulli_(p_gsnr)
    noise = noise * noise_gsnr

    noise = F.pad(noise, [block_size // 2] * 4, value=0)
    noise = F.max_pool2d(noise, stride=(1, 1), kernel_size=(block_size, block_size),
        padding=block_size // 2)
    noise = 1 - noise # now high gsnr values are zeroed
    normalize_scale = noise.numel() / (eps + noise.sum())
    if inplace:
        input.mul_(noise).mul_(normalize_scale)
    else:
        input = input * noise * normalize_scale
    return input


==> list_sup/forward_pass.py <==
# forward pass to obtain gradients
class_logit, ResNetBlocks = model(images, labels, grads=None)
loss = criterion(class_logit, labels)
grads = [ torch.autograd.grad(loss, ResNetBlock)[0] for ResNetBlock in ResNetBlocks]
# forward pass to apply GSNR-guided dropout
class_logit, _ = model(data, labels, grads)
loss = criterion(class_logit, labels)
loss.backward()
optimizer.step() 
